Sharp Edge-Edit Bounds at Every Level for Leaky Positive Semidefinite Forcing

This work disproves the 1-leaky positive semidefinite edge-deletion conjecture and replaces it with a sharp theorem. For every leak level $\ell$ and edge $e$, one has $|Z^+_{(\ell)}(G)-Z^+_{(\ell)}(G-e)|\le 2$. More generally, if two graphs differ only on edges with both endpoints in $S$, their parameters differ by at most $|S|$. An endpoint-sensitive refinement recovers an increase of at most one whenever some minimum set for $G-e$ contains an endpoint of $e$. Both signs are sharp for every positive leak level. Joining two copies of $K_{\ell+1}$ by a bridge gives $Z^+_{(\ell)}(G)=2\ell$ and $Z^+_{(\ell)}(G-e)=2\ell+2$. For every $\ell\ge 2$, a connected clique-leaf pair of order $2\ell+3$ gives the opposite difference. The remaining positive-difference one-leak case is attained by connected graphs on nine vertices with $Z^+_{(1)}(H)=4$ and $Z^+_{(1)}(G)=6$. Explicit forcing sequences, fort certificates, and an exact verifier check the finite extremal example and stress-test the general results.

==> anc/README.md <==
# Sharp leaky PSD edge-edit bounds

Author: Domenico Frijio

Run `python3 verify_edge_edit_theorem.py` for exact verification.

License: [CC BY 4.0](https://creativecommons.org/licenses/by/4.0/).


==> anc/verify_edge_edit_theorem.py <==
#!/usr/bin/env python3
"""Exact verifier for the sharp leaky edge-edit theorems and example."""

from functools import lru_cache
from itertools import combinations

N = 9
ALL = (1 << N) - 1
H_EDGES = (
    (0, 2), (0, 4), (0, 7), (0, 8),
    (1, 3), (1, 4), (1, 6), (1, 7),
    (2, 3), (2, 5), (2, 7), (3, 5),
    (3, 6), (4, 6), (4, 7), (5, 6),
)


def adjacency(edges, n=N):
    adj = [0] * n
    for x, y in edges:
        adj[x] |= 1 << y
        adj[y] |= 1 << x
    return tuple(adj)


H = adjacency(H_EDGES)
G = adjacency(H_EDGES + ((0, 1),))


def vertices(mask):
    while mask:
        bit = mask & -mask
        yield bit.bit_length() - 1
        mask ^= bit


def mask(items):
    return sum(1 << x for x in items)


def fmt(value):
    return "{" + ",".join(map(str, vertices(value))) + "}"


def components(adj, white):
    unseen = white
    result = []
    while unseen:
        seed = unseen & -unseen
        component = seed
        frontier = seed
        while frontier:
            neighbors = 0
            for x in vertices(frontier):
                neighbors |= adj[x]
            frontier = (neighbors & unseen) & ~component
            component |= frontier
        unseen &= ~component
        result.append(component)
    return result


def legal_forces(adj, blue, leaks, all_mask=ALL):
    result = []
    for component in components(adj, all_mask ^ blue):
        for x in vertices(blue & ~leaks):
            targets = adj[x] & component
            if targets and not targets & (targets - 1):
                result.append((x, targets.bit_length() - 1))
    return result


def forcing_path(adj, initial, leaks, all_mask=ALL):
    @lru_cache(maxsize=None)
    def search(blue):
        if blue == all_mask:
            return ()
        for x, y in legal_forces(adj, blue, leaks, all_mask):
            suffix = search(blue | (1 << y))
            if suffix is not None:
                return ((x, y),) + suffix
        return None

    return search(initial)


def rule_forcing_path(adj, initial, leaks, psd):
    n = len(adj)
    all_mask = (1 << n) - 1

    @lru_cache(maxsize=None)
    def search(blue):
        if blue == all_mask:
            return ()
        white = all_mask ^ blue
        regions = components(adj, white) if psd else (white,)
        for component in regions:
            for x in vertices(blue & ~leaks):
                targets = adj[x] & component
                if targets and not targets & (targets - 1):
                    y = targets.bit_length() - 1
                    suffix = search(blue | targets)
                    if suffix is not None:
                        return ((x, y),) + suffix
        return None

    return search(initial)


def is_one_leaky(adj, initial, n=N):
    all_mask = (1 << n) - 1
    return all(forcing_path(adj, initial, 1 << leak, all_mask) is not None
               for leak in range(n))


def direct_minimum_sets(adj, n=N):
    for size in range(n + 1):
        good = []
        for choice in combinations(range(n), size):
            initial = mask(choice)
            if is_one_leaky(adj, initial, n):
                good.append(initial)
        if good:
            return size, tuple(good)
    raise AssertionError("no forcing set")


def connected(adj, subset):
    return len(components(adj, subset)) == 1


def singleton_boundary(adj, subset, n=N):
    boundary = 0
    all_mask = (1 << n) - 1
    for x in vertices(all_mask ^ subset):
        if (adj[x] & subset).bit_count() == 1:
            boundary |= 1 << x
    return boundary


def connected_forts(adj, n=N, ell=1):
    return tuple(
        subset for subset in range(1, 1 << n)
        if connected(adj, subset)
        and singleton_boundary(adj, subset, n).bit_count() <= ell
    )


def hits_all(initial, forts):
    return all(initial & fort for fort in forts)


def fort_minimum_sets(adj, n=N, forts=None):
    if forts is None:
        forts = connected_forts(adj, n)
    for size in range(n + 1):
        good = tuple(
            mask(choice) for choice in combinations(range(n), size)
            if hits_all(mask(choice), forts)
        )
        if good:
            return size, good, forts
    raise AssertionError("no transversal")


def fort_parameter(adj, n, ell):
    return fort_minimum_sets(
        adj, n, connected_forts(adj, n, ell)
    )[0]


def assert_forts(adj, rows, n=N):
    for members, boundary in rows:
        subset = mask(members)
        assert connected(adj, subset)
        assert singleton_boundary(adj, subset, n) == mask(boundary)


def assert_sequence(adj, initial, leak, sequence, n=N):
    blue = mask(initial)
    for force in sequence:
        assert force in legal_forces(adj, blue, 1 << leak, (1 << n) - 1)
        blue |= 1 << force[1]
    assert blue == (1 << n) - 1


def verify_forcing_tables():
    h_sequences = {
        0: ((5, 6), (3, 1), (6, 4), (1, 7), (2, 0)),
        1: ((5, 6), (3, 1), (6, 4), (8, 0), (0, 7)),
        2: ((5, 6), (3, 1), (6, 4), (1, 7), (4, 0)),
        3: ((5, 6), (8, 0), (2, 7), (0, 4), (4, 1)),
        4: ((5, 6), (3, 1), (6, 4), (1, 7), (2, 0)),
        5: ((8, 0), (2, 7), (0, 4), (7, 1), (1, 6)),
        6: ((5, 6), (3, 1), (8, 0), (2, 7), (0, 4)),
        7: ((5, 6), (3, 1), (6, 4), (1, 7), (2, 0)),
        8: ((5, 6), (3, 1), (6, 4), (1, 7), (2, 0)),
    }
    g_sequences = {
        0: ((2, 7), (3, 6), (1, 4)),
        1: ((2, 7), (0, 4), (3, 6)),
        2: ((3, 6), (6, 4), (0, 7)),
        3: ((2, 7), (0, 4), (1, 6)),
        4: ((2, 7), (0, 4), (1, 6)),
        5: ((2, 7), (0, 4), (1, 6)),
        6: ((2, 7), (0, 4), (1, 6)),
        7: ((2, 7), (0, 4), (1, 6)),
        8: ((2, 7), (0, 4), (1, 6)),
    }
    for leak, sequence in h_sequences.items():
        assert_sequence(H, (2, 3, 5, 8), leak, sequence)
    for leak, sequence in g_sequences.items():
        assert_sequence(G, (0, 1, 2, 3, 5, 8), leak, sequence)


def verify_certificates():
    h_rows = (
        ({8}, {0}), ({3, 5}, {1}), ({0, 3, 4, 6}, {8}),
        ({0, 4, 5, 6}, {8}), ({1, 2, 4, 7}, {5}),
        ({1, 2, 6, 7}, set()),
    )
    g_rows = (
        ({8}, {0}), ({1, 4}, {3}), ({3, 5}, {1}),
        ({0, 7}, {8}), ({1, 2, 3}, {4}), ({1, 3, 7}, {5}),
    )
    assert_forts(H, h_rows)
    assert_forts(G, g_rows)

    forbidden = ({1, 4}, {3, 5}, {0, 7}, {1, 2, 3}, {1, 3, 7})
    four_forts = []
    for choice in combinations(range(8), 4):
        q = set(choice)
        if any(item <= q for item in forbidden):
            continue
        qmask = mask(q)
        expected = {8} if 0 in q else set()
        assert connected(G, qmask)
        assert singleton_boundary(G, qmask) == mask(expected)
        four_forts.append(qmask)
    assert len(four_forts) == 24


def distances(adj, source):
    dist = [-1] * len(adj)
    dist[source] = 0
    frontier = [source]
    for x in frontier:
        for y in vertices(adj[x]):
            if dist[y] < 0:
                dist[y] = dist[x] + 1
                frontier.append(y)
    return dist


def verify_exchange_failures(h_sets, h_forts):
    expected = {mask((2, 3, 5, 8)), mask((2, 3, 6, 8))}
    assert set(h_sets) == expected
    for blue in h_sets:
        assert not any(hits_all(blue | (1 << x), connected_forts(G))
                       for x in range(N))
        assert not any(hits_all((blue & ~(1 << b)) | mask((0, 1)),
                                connected_forts(G))
                       for b in vertices(blue))

    endpoint_avoiding = tuple(f for f in h_forts if not f & mask((0, 1)))
    tau, _, _ = fort_minimum_sets(H, forts=endpoint_avoiding)
    assert tau == 4

    d0, d1 = distances(H, 0), distances(H, 1)
    potential = lambda blue: sum(d0[x] + d1[x] for x in vertices(blue))
    values = sorted((potential(blue), blue) for blue in h_sets)
    assert [(value, fmt(blue)) for value, blue in values] == [
        (13, "{2,3,6,8}"), (14, "{2,3,5,8}")
    ]


def verify_path_repair_failure():
    n = 5
    h5 = adjacency(((4, 0), (0, 2), (2, 1), (1, 3)), n)
    g5 = adjacency(((4, 0), (0, 2), (2, 1), (1, 3), (0, 1)), n)
    size, sets = direct_minimum_sets(h5, n)
    assert size == 2 and sets == (mask((3, 4)),)
    blue = sets[0]
    assert not is_one_leaky(g5, blue | mask((0,)), n)
    assert not is_one_leaky(g5, blue | mask((1,)), n)
    assert is_one_leaky(g5, blue | mask((2,)), n)


def rule_components(adj, white, psd):
    if psd:
        return components(adj, white)
    return (white,) if white else ()


def forcing_table(adj, n, psd):
    all_mask = (1 << n) - 1
    table = []
    for leaks in range(1 << n):
        @lru_cache(maxsize=None)
        def search(blue):
            if blue == all_mask:
                return True
            for component in rule_components(adj, all_mask ^ blue, psd):
                for x in vertices(blue & ~leaks):
                    targets = adj[x] & component
                    if (targets and not targets & (targets - 1)
                            and search(blue | targets)):
                        return True
            return False

        successes = 0
        for blue in range(1 << n):
            if search(blue):
                successes |= 1 << blue
        table.append(successes)
    return tuple(table)


def parameter_from_table(table, n, leak_count):
    leak_sets = tuple(
        leaks for leaks in range(1 << n)
        if leaks.bit_count() == leak_count
    )
    for size in range(n + 1):
        for blue in range(1 << n):
            if (blue.bit_count() == size
                    and all((table[leaks] >> blue) & 1
                            for leaks in leak_sets)):
                return size
    raise AssertionError("no forcing set")


def labeled_graph_tables(n, psd):
    edges = tuple(combinations(range(n), 2))
    tables = []
    for graph_mask in range(1 << len(edges)):
        graph_edges = tuple(
            edge for index, edge in enumerate(edges)
            if (graph_mask >> index) & 1
        )
        tables.append(forcing_table(adjacency(graph_edges, n), n, psd))
    return edges, tuple(tables)


def verify_support_transfer():
    counts = {}
    parameter_checks = 0
    low_degree_checks = 0
    fort_checks = 0
    for psd in (False, True):
        support_checks = 0
        edge_checks = 0
        rule = "psd" if psd else "standard"
        for n in range(1, 6):
            edges, tables = labeled_graph_tables(n, psd)

            if n <= 4:
                for support in range(1 << n):
                    allowed = mask(
                        index for index, (u, v) in enumerate(edges)
                        if support & (1 << u) and support & (1 << v)
                    )
                    edits = tuple(
                        edit for edit in range(1 << len(edges))
                        if not edit & ~allowed
                    )
                    for graph_mask, table in enumerate(tables):
                        for edit in edits:
                            other = tables[graph_mask ^ edit]
                            for leaks, successes in enumerate(table):
                                for blue in vertices(successes):
                                    support_checks += 1
                                    target = blue | support
                                    assert (other[leaks] >> target) & 1

            for graph_mask, table in enumerate(tables):
                for index, (u, v) in enumerate(edges):
                    other = tables[graph_mask ^ (1 << index)]
                    endpoints = (1 << u) | (1 << v)
                    for leaks, successes in enumerate(table):
                        for blue in vertices(successes):
                            edge_checks += 1
                            target = blue | endpoints
                            assert (other[leaks] >> target) & 1

            if psd:
                values = tuple(
                    tuple(parameter_from_table(table, n, ell)
                          for ell in range(n + 1))
                    for table in tables
                )
                for graph_mask, graph_values in enumerate(values):
                    graph_edges = tuple(
                        edge for index, edge in enumerate(edges)
                        if (graph_mask >> index) & 1
                    )
                    adj = adjacency(graph_edges, n)
                    for ell, direct in enumerate(graph_values):
                        fort_checks += 1
                        assert fort_parameter(adj, n, ell) == direct
                for graph_mask, graph_values in enumerate(values):
                    for index in range(len(edges)):
                        other_values = values[graph_mask ^ (1 << index)]
                        for first, second in zip(graph_values, other_values):
                            parameter_checks += 1
                            assert abs(first - second) <= 2

            for graph_mask, table in enumerate(tables):
                graph_edges = tuple(
                    edge for index, edge in enumerate(edges)
                    if (graph_mask >> index) & 1
                )
                adj = adjacency(graph_edges, n)
                for ell in range(n + 1):
                    required = mask(
                        x for x in range(n)
                        if adj[x].bit_count() <= ell
                    )
                    leak_sets = tuple(
                        leaks for leaks in range(1 << n)
                        if leaks.bit_count() == ell
                    )
                    for blue in range(1 << n):
                        if all((table[leaks] >> blue) & 1
                               for leaks in leak_sets):
                            low_degree_checks += 1
                            assert not required & ~blue

        counts[rule] = (support_checks, edge_checks)

    assert counts["standard"] == (516416, 2683436)
    assert counts["psd"] == (596184, 3297296)
    assert parameter_checks == 63462
    assert low_degree_checks > 0
    assert fort_checks == 6504
    return counts, parameter_checks, low_degree_checks, fort_checks


def verify_uniform_negative_extreme(max_ell=8):
    checks = 0
    for ell in range(1, max_ell + 1):
        n = 2 * ell + 2
        first = tuple(range(ell + 1))
        second = tuple(range(ell + 1, n))
        u, v = first[0], second[0]
        h_edges = tuple(combinations(first, 2)) + tuple(combinations(second, 2))
        h = adjacency(h_edges, n)
        g = adjacency(h_edges + ((u, v),), n)
        initial = ((1 << n) - 1) ^ mask((u, v))

        assert all(neighbors.bit_count() == ell for neighbors in h)
        assert all(g[x].bit_count() == ell
                   for x in range(n) if x not in (u, v))
        for leak_choice in combinations(range(n), ell):
            leaks = mask(leak_choice)
            for psd in (False, True):
                checks += 1
                assert rule_forcing_path(g, initial, leaks, psd) is not None

    assert checks == 118556
    return checks


def positive_extreme_family(ell, deleted):
    a = ell // 2
    b = ell - a
    q = b + 3
    n = 2 * ell + 3
    edges = list(combinations(range(q), 2))
    if deleted:
        edges.remove((0, 1))

    groups = []
    next_vertex = q
    for support, size in ((0, a), (1, a), (2, b)):
        group = tuple(range(next_vertex, next_vertex + size))
        edges.extend((support, leaf) for leaf in group)
        groups.append(group)
        next_vertex += size

    assert next_vertex == n
    return adjacency(tuple(edges), n), tuple(groups), q, n


def verify_uniform_positive_extreme(max_ell=9):
    upper_checks = 0
    lower_checks = 0
    for ell in range(2, max_ell + 1):
        g, groups, q, n = positive_extreme_family(ell, False)
        h, _, _, _ = positive_extreme_family(ell, True)
        leaves = tuple(x for group in groups for x in group)
        g_initial = mask(leaves + tuple(range(1, q)))
        h_initial = mask(leaves + tuple(range(3, q)))

        assert all(g[x].bit_count() <= ell for x in leaves)
        for leak_choice in combinations(range(n), ell):
            leaks = mask(leak_choice)
            upper_checks += 2
            assert rule_forcing_path(g, g_initial, leaks, True) is not None
            assert rule_forcing_path(h, h_initial, leaks, True) is not None

        core_mask = (1 << q) - 1
        marked = mask((0, 1, 2))
        for core_blue in range(1 << q):
            white = core_mask ^ core_blue
            if white.bit_count() >= 2:
                certificate = next(
                    (mask((x, y)) for x, y in combinations(vertices(white), 2)
                     if connected(g, mask((x, y)))
                     and singleton_boundary(g, mask((x, y)), n).bit_count() <= ell),
                    None,
                )
                assert certificate is not None
                lower_checks += 1

            if white.bit_count() >= 4:
                unmarked = white & ~marked
                if unmarked.bit_count() >= 2:
                    x, y = next(combinations(vertices(unmarked), 2))
                    certificate = mask((x, y))
                else:
                    assert unmarked.bit_count() == 1
                    assert white & marked == marked
                    certificate = unmarked | mask((0, 1))
                assert connected(h, certificate)
                assert singleton_boundary(h, certificate, n).bit_count() <= ell
                lower_checks += 1

    assert upper_checks == 791374
    assert lower_checks == 1012
    return upper_checks, lower_checks


def main():
    verify_forcing_tables()
    verify_certificates()
    direct_h, direct_h_sets = direct_minimum_sets(H)
    direct_g, direct_g_sets = direct_minimum_sets(G)
    fort_h, fort_h_sets, h_forts = fort_minimum_sets(H)
    fort_g, fort_g_sets, g_forts = fort_minimum_sets(G)

    assert direct_h == fort_h == 4
    assert direct_g == fort_g == 6
    assert set(direct_h_sets) == set(fort_h_sets)
    assert set(direct_g_sets) == set(fort_g_sets)
    assert is_one_leaky(H, mask((2, 3, 5, 8)))
    assert is_one_leaky(G, mask((0, 1, 2, 3, 5, 8)))
    assert all(any(not blue & fort for fort in g_forts)
               for blue in (mask(c) for c in combinations(range(N), 5)))

    verify_exchange_failures(direct_h_sets, h_forts)
    verify_path_repair_failure()
    negative_checks = verify_uniform_negative_extreme()
    positive_checks = verify_uniform_positive_extreme()
    transfer_counts, parameter_checks, low_degree_checks, fort_checks = (
        verify_support_transfer()
    )

    print(f"direct: Z1plus(H)={direct_h}, Z1plus(G)={direct_g}")
    print(f"forts:  Z1plus(H)={fort_h}, Z1plus(G)={fort_g}")
    print(f"minimum H sets: {[fmt(x) for x in direct_h_sets]}")
    print(f"minimum G sets: {len(direct_g_sets)}")
    print(f"connected forts: H={len(h_forts)}, G={len(g_forts)}")
    print("certificates, repairs, and exchanges verified")
    for rule in ("standard", "psd"):
        support, edge = transfer_counts[rule]
        print(f"{rule} transfers: support={support}, single-edge={edge}")
    print(f"PSD edge-parameter comparisons: {parameter_checks}")
    print(f"low-degree forcing-set checks: {low_degree_checks}")
    print(f"fort-transversal equalities: {fort_checks}")
    print(f"negative equality leak instances: {negative_checks}")
    print(f"positive equality checks: upper={positive_checks[0]}, "
          f"lower={positive_checks[1]}")


if __name__ == "__main__":
    main()

